SZ Sequences: Binary-Based $(0, 2^q)$-Sequences

Low-discrepancy sequences have seen widespread adoption in computer graphics thanks to their superior convergence rates. Since rendering integrals often comprise products of lower-dimensional integrals, recent work has focused on developing sequences that are also well-distributed in lower-dimensional projections. To this end, we introduce a novel construction of binary-based (0, 4)-sequences; that is, progressive fully multi-stratified sequences of 4D points, and extend the idea to higher power-of-two dimensions. We further show that not only it is possible to nest lower-dimensional sequences in higher-dimensional ones -- for example, embedding a (0, 2)-sequence within our (0, 4)-sequence -- but that we can ensemble two (0, 2)-sequences into a (0, 4)-sequence, four (0, 4)-sequences into a (0, 16)-sequence, and so on. Such sequences can provide excellent convergence rates when integrals include lower-dimensional integration problems in 2, 4, 16, ... dimensions. Our construction is based on using 2$\times$2 block matrices as symbols to construct larger matrices that potentially generate a sequence with the target (0, s)-sequence in base $s$ property. We describe how to search for suitable alphabets and identify two distinct, cross-related alphabets of block symbols, which we call S and Z, hence \emph{SZ} for the resulting family of sequences. Given the alphabets, we construct candidate generator matrices and search for valid sets of matrices. We then infer a formula to construct full-resolution (64-bit) matrices. Our binayr generator matrices allow highly efficient implementation using bitwise operations, and can be used as a drop-in replacement for Sobol matrices in existing applications. We compare SZ sequences to state-of-the-art low discrepancy sequences, and demonstrate mean relative squared error improvements up to $1.93\times$ in common rendering applications.

==> images/funcs/funcint-f-pow-0_4-2x.m <==
(* f^0_4,2* *)
independent = {  {1,0.65070447328969271972},{2,0.32113474678297648790},{4,0.16026610179787176280},{8,0.07863605708654519688},{16,0.03935600332571811966},{32,0.02025870592226816647},{64,0.00944955440423458047},{128,0.00461175078572384489},{256,0.00246185721990558595},{512,0.00122504627532664325},{1024,0.00063379101021134607},{2048,0.00033941099998568183},{4096,0.00015788088980293465},{8192,0.00007399879667823557},{16384,0.00003847919236950886},{32768,0.00001868239643014716},{65536,0.00000938447174466128}};

halton = {  {1,0.64912421979825984941},{2,0.25642196492365026961},{4,0.09451018184567187841},{8,0.03947397561320769438},{16,0.01611121954605467671},{32,0.00661699670736397814},{64,0.00270449910871701019},{128,0.00109955034456592064},{256,0.00043270772660205890},{512,0.00017165390736409843},{1024,0.00005991580905056988},{2048,0.00002317261567250975},{4096,0.00000855565762457147},{8192,0.00000347820227813636},{16384,0.00000125642520983121},{32768,0.00000046550125946426},{65536,0.00000016571847414483}};

sobol = {  {1,0.66018599423829038564},{2,0.21223918742861547226},{4,0.07731658811833068412},{8,0.03555316596699110293},{16,0.01464696733804841423},{32,0.00457299861372429360},{64,0.00179897489519761575},{128,0.00071094679803128673},{256,0.00030016228445624667},{512,0.00014119764836465428},{1024,0.00004991666979487840},{2048,0.00002060452280831480},{4096,0.00000818060965631009},{8192,0.00000354725161909337},{16384,0.00000114718775732462},{32768,0.00000032343856742699},{65536,0.00000012926547904855}};

sobol4 = {  {1,0.63727231861251210088},{2,0.22079743044574942634},{4,0.07964258462689764728},{8,0.03441999179507349710},{16,0.01507140420926536897},{32,0.00728306075204475812},{64,0.00287363963603149905},{128,0.00117531897242517474},{256,0.00080453642910588495},{512,0.00026011665834307105},{1024,0.00005912910097437374},{2048,0.00003416465335834097},{4096,0.00001136228914054529},{8192,0.00000410569273454901},{16384,0.00000117246401104432},{32768,0.00000044784912606693},{65536,0.00000020529720523205}};

sz = {  {1,0.66018599423829038564},{2,0.21223918742861547226},{4,0.08760378216476753799},{8,0.03419277698426500395},{16,0.01165118253922941931},{32,0.00568079475659104532},{64,0.00224628940825619258},{128,0.00145397185416119455},{256,0.00033021683086470086},{512,0.00017364515337436821},{1024,0.00005876596854834683},{2048,0.00003866782758097768},{4096,0.00000841221553632501},{8192,0.00000500976876329915},{16384,0.00000121701058230395},{32768,0.00000077560544144266},{65536,0.00000012106630887690}};

sz4 = {  {1,0.63727231861251210088},{2,0.22079743044574942634},{4,0.08283694323814670690},{8,0.03276899420676306074},{16,0.01092760367633909338},{32,0.00553128354751120706},{64,0.00225273854234338353},{128,0.00145290211249253965},{256,0.00034090861671920013},{512,0.00019343807273359813},{1024,0.00006077058103364533},{2048,0.00003976589198302916},{4096,0.00000798998483780180},{8192,0.00000495008945815468},{16384,0.00000118764754908830},{32768,0.00000079072614353497},{65536,0.00000012222233485738}};



==> images/funcs/funcint-f-pow-1_4-2x.m <==
(* f^1_4,2* *)
independent = {  {1,0.64595206150868511585},{2,0.31099399736026178687},{4,0.16303632827157302221},{8,0.08093092765246165388},{16,0.03969434245035127762},{32,0.01951790097093814014},{64,0.00922420434946470170},{128,0.00443358941792467310},{256,0.00250566928224180922},{512,0.00122275749323652225},{1024,0.00065341574691430381},{2048,0.00032633395457473018},{4096,0.00015187657974743407},{8192,0.00007119020313961007},{16384,0.00003810305367157701},{32768,0.00001978169159149460},{65536,0.00000974200410848152}};

halton = {  {1,0.64559341337470810274},{2,0.26696507484857057158},{4,0.10214025148825207900},{8,0.03981448475638016404},{16,0.01430348687168137359},{32,0.00476427421479817901},{64,0.00168030710752939492},{128,0.00056820024496087747},{256,0.00017034529095077432},{512,0.00005591773219277124},{1024,0.00001556390522784532},{2048,0.00000407104998114077},{4096,0.00000115244283263048},{8192,0.00000028263493065299},{16384,0.00000007127545943880},{32768,0.00000001967490259813},{65536,0.00000000452601356242}};

sobol = {  {1,0.68124692989946578070},{2,0.23383978294420129651},{4,0.09679626331369185765},{8,0.04118173797873119629},{16,0.01340260857567688278},{32,0.00446126322939530140},{64,0.00145902246312224599},{128,0.00034555090321625198},{256,0.00015909803606245542},{512,0.00004547108324869818},{1024,0.00000490678323805608},{2048,0.00000104127747762664},{4096,0.00000037153825583794},{8192,0.00000009752569275508},{16384,0.00000001893191946304},{32768,0.00000000231200822270},{65536,0.00000000049306482436}};

sobol4 = {  {1,0.64034938617933834237},{2,0.22727920188237019095},{4,0.09610943850978742597},{8,0.03786992252356040367},{16,0.01433042645326001660},{32,0.00861335642323254880},{64,0.00246530416936599668},{128,0.00031840904186306935},{256,0.00015996421730343768},{512,0.00003430850577583804},{1024,0.00000918220944833385},{2048,0.00000627290808855857},{4096,0.00000099526272641465},{8192,0.00000068183334387913},{16384,0.00000008242974709095},{32768,0.00000001510072739546},{65536,0.00000001272395764997}};

sz = {  {1,0.68124692989946578070},{2,0.23383978294420129651},{4,0.09436869897927079032},{8,0.04006232402150871480},{16,0.01119712137348424785},{32,0.00502593125677761998},{64,0.00082839708523307378},{128,0.00036757420936917815},{256,0.00007544779764538366},{512,0.00004642487424620263},{1024,0.00000892752242544055},{2048,0.00000717401359084172},{4096,0.00000044802502849819},{8192,0.00000039111887388194},{16384,0.00000002073949730885},{32768,0.00000001759541794358},{65536,0.00000000078858394776}};

sz4 = {  {1,0.64034938617933834237},{2,0.22727920188237019095},{4,0.09463131809601435518},{8,0.04279932409507170715},{16,0.01149307001803174903},{32,0.00550295835438303124},{64,0.00085479250019647956},{128,0.00035351876311674328},{256,0.00007834229017496743},{512,0.00005109766658691684},{1024,0.00000846881029765413},{2048,0.00000696410679679807},{4096,0.00000050257827396252},{8192,0.00000041356007487781},{16384,0.00000002126464374929},{32768,0.00000001769355592174},{65536,0.00000000074338170947}};



==> images/funcs/funcint-f-pow-inf_4-2x.m <==
(* f^inf_4,2* *)
independent = {  {1,0.53506213898665810902},{2,0.18595189989115740170},{4,0.08460418420361122405},{8,0.04712509273935681225},{16,0.01675534142224770900},{32,0.00816169492495126027},{64,0.00429005390566819522},{128,0.00202547367556675083},{256,0.00108192034360043337},{512,0.00050527648022649435},{1024,0.00025366634994956048},{2048,0.00012475857401933224},{4096,0.00005705129231748192},{8192,0.00002983482091868511},{16384,0.00001501089174515791},{32768,0.00000767999338533696},{65536,0.00000391391916425206}};

halton = {  {1,1.60136628311944484437},{2,0.39963690009668761949},{4,0.12202856985573251603},{8,0.04080907128779590748},{16,0.01484978087693661526},{32,0.00684009133548608549},{64,0.00249781825118260484},{128,0.00095955992444948053},{256,0.00029447726693499827},{512,0.00009337717783404756},{1024,0.00002686637694922664},{2048,0.00000679836266697742},{4096,0.00000187424262917944},{8192,0.00000043999841146719},{16384,0.00000008422266062797},{32768,0.00000002075316076565},{65536,0.00000000532435678746}};

sobol = {  {1,0.70462162548350215641},{2,0.20768738159853711300},{4,0.06903274353267574437},{8,0.02855466262629483692},{16,0.01139828327817657763},{32,0.00521439183175897037},{64,0.00219157162784396195},{128,0.00053528623091103199},{256,0.00028153358790690235},{512,0.00006428017676640956},{1024,0.00000741542634012213},{2048,0.00000181919462358671},{4096,0.00000033648112759997},{8192,0.00000006416578408239},{16384,0.00000001773100495435},{32768,0.00000000370233665386},{65536,0.00000000030878970733}};

sobol4 = {  {1,0.06042462002137216626},{2,0.09251990574211216289},{4,0.06726195762095389663},{8,0.02981485328791637357},{16,0.01413612068331349114},{32,0.00698582393755350136},{64,0.00281442965998279608},{128,0.00059628455982249043},{256,0.00043290431132580494},{512,0.00022394753439447602},{1024,0.00001178993824193716},{2048,0.00000879641468853933},{4096,0.00000191633314633068},{8192,0.00000164603429336214},{16384,0.00000076438903167604},{32768,0.00000001704328319258},{65536,0.00000001514295279523}};

sz = {  {1,0.70462162548350215641},{2,0.20768738159853711300},{4,0.06335987347900343125},{8,0.03075829508860695310},{16,0.01174174482869982938},{32,0.00596437854598388332},{64,0.00202927826523514789},{128,0.00061225405102914457},{256,0.00011754077748728763},{512,0.00004170867027580720},{1024,0.00000881818553221583},{2048,0.00000534926816116269},{4096,0.00000030411981106729},{8192,0.00000020179002883504},{16384,0.00000001099114028744},{32768,0.00000000759993856800},{65536,0.00000000032020307005}};

sz4 = {  {1,0.06042462002137216626},{2,0.09251990574211216289},{4,0.03687068030237469068},{8,0.02342851370771616842},{16,0.01135218151459571438},{32,0.00552851549171750473},{64,0.00190342926252200749},{128,0.00062321266357273609},{256,0.00012237964486526187},{512,0.00004385264311345181},{1024,0.00000900598767571934},{2048,0.00000598890822129236},{4096,0.00000028420882020614},{8192,0.00000019252224807892},{16384,0.00000001060547735190},{32768,0.00000000792511497299},{65536,0.00000000030740236758}};



==> images/funcs/funcint-g0---0-1---xg0---2-3---.m <==
(* g0(0,1)*g0(2,3) *)
independent = {  {1,0.48638076611682079520},{2,0.25805136254464622336},{4,0.11468774941464147943},{8,0.05516113473749947871},{16,0.02915316257986552695},{32,0.01646650594282145913},{64,0.00787820100639696763},{128,0.00379523228105320800},{256,0.00199116207124846144},{512,0.00093953265988514542},{1024,0.00043872114059343451},{2048,0.00023375899186110969},{4096,0.00011118710161343554},{8192,0.00005722891041150645},{16384,0.00002894824418856689},{32768,0.00001448096222020545},{65536,0.00000693681445436898}};

halton = {  {1,0.48623293119202459778},{2,0.20390592393556616901},{4,0.07764477061285192383},{8,0.03321551679807150520},{16,0.01316593122029686286},{32,0.00491707600742786587},{64,0.00186338670794673213},{128,0.00079195390345402272},{256,0.00026433688695212475},{512,0.00010258436246463137},{1024,0.00003620047015507659},{2048,0.00001473476178452981},{4096,0.00000539820449957777},{8192,0.00000196528551708472},{16384,0.00000072292253745702},{32768,0.00000025703477001656},{65536,0.00000009278252519241}};

sobol = {  {1,0.48682427089120972052},{2,0.16932537814592757419},{4,0.07002968032613796079},{8,0.03498309328419278025},{16,0.00979528634245932159},{32,0.00401362137548333907},{64,0.00137918908491182785},{128,0.00057577730935182993},{256,0.00024040157096299331},{512,0.00008075291526608147},{1024,0.00003364348143736669},{2048,0.00001409913453904710},{4096,0.00000445044674431438},{8192,0.00000167739193246273},{16384,0.00000051559672042406},{32768,0.00000022039182943722},{65536,0.00000008210142253918}};

sobol4 = {  {1,0.48790839367304955632},{2,0.19045698724365758836},{4,0.07612762912305322260},{8,0.03366923847331176195},{16,0.01073113289349707407},{32,0.00446060627100794589},{64,0.00180650046050221378},{128,0.00085013034523140666},{256,0.00054652113856019241},{512,0.00014183381901334004},{1024,0.00003431685837789252},{2048,0.00001717842031520286},{4096,0.00000541603056977226},{8192,0.00000190340554839823},{16384,0.00000088254620546045},{32768,0.00000027909900019913},{65536,0.00000014298102587472}};

sz = {  {1,0.48682427089120972052},{2,0.16932537814592757419},{4,0.05906633339939193483},{8,0.03345169143854746785},{16,0.00889474398107258438},{32,0.00427261641916582870},{64,0.00146291950457258036},{128,0.00074592022562442980},{256,0.00018394704932950392},{512,0.00009031734980365295},{1024,0.00003197868915379777},{2048,0.00001818100456009843},{4096,0.00000373650271566812},{8192,0.00000170082518221749},{16384,0.00000052769144289389},{32768,0.00000030506195529898},{65536,0.00000006749097516594}};

sz4 = {  {1,0.48790839367304955632},{2,0.19045698724365758836},{4,0.06482744826308527164},{8,0.03340872115892731115},{16,0.00985297876991584297},{32,0.00457756813308231227},{64,0.00157987780112178559},{128,0.00084506796864652423},{256,0.00020896953308011058},{512,0.00009928927687881658},{1024,0.00003051699859082249},{2048,0.00001586121118129907},{4096,0.00000348725311130553},{8192,0.00000173281306143897},{16384,0.00000056143527861486},{32768,0.00000030356672724191},{65536,0.00000006212907795715}};



==> images/funcs/funcint-g0---0-1---xg0---2-3---g0---4-5---xg0---6-7---.m <==
(* g0(0,1)*g0(2,3)+g0(4,5)*g0(6,7) *)
independent = {  {1,0.49056522924112871964},{2,0.25169859365947278018},{4,0.11323538064732764641},{8,0.05552459114089833281},{16,0.02782632277063030665},{32,0.01542109853729330994},{64,0.00768590138404254969},{128,0.00360415320014289848},{256,0.00194255866246954693},{512,0.00090324031640413307},{1024,0.00045305889126212362},{2048,0.00021551393824303231},{4096,0.00010762445278996803},{8192,0.00005498448578146512},{16384,0.00002819357245879000},{32768,0.00001448907112699174},{65536,0.00000684306035297355}};

halton = {  {1,0.47535013430997641315},{2,0.20971426045697413865},{4,0.09089816673895984023},{8,0.03837998500370838617},{16,0.01370083584507023576},{32,0.00584529773925775674},{64,0.00253615298077821674},{128,0.00099984012600395108},{256,0.00035581709186443882},{512,0.00014197615128702862},{1024,0.00005256480894798596},{2048,0.00002129696217117397},{4096,0.00000713571062951945},{8192,0.00000286418754396190},{16384,0.00000112967607944292},{32768,0.00000037088888101786},{65536,0.00000013330368507313}};

sobol = {  {1,0.47782957086651045575},{2,0.18296287955485285304},{4,0.07321627338931700757},{8,0.03457647986769812193},{16,0.01037876666066122992},{32,0.00405391704376776869},{64,0.00158395997135924501},{128,0.00071974658544838167},{256,0.00041410125411971979},{512,0.00011215357972068953},{1024,0.00003503567605593579},{2048,0.00001573125048967921},{4096,0.00000482560442049276},{8192,0.00000173649936686631},{16384,0.00000072304789100290},{32768,0.00000024195140678944},{65536,0.00000010850147000697}};

sobol4 = {  {1,0.49877192571497375173},{2,0.18760663636264540699},{4,0.07836746089876560351},{8,0.03431902609033825324},{16,0.01225789270398109330},{32,0.00643727568747554969},{64,0.00247099172427414984},{128,0.00167315256825388602},{256,0.00042295184437151696},{512,0.00014252572242350880},{1024,0.00003434046611036463},{2048,0.00001463384949333617},{4096,0.00000590239863464182},{8192,0.00000218482027510417},{16384,0.00000088498075417288},{32768,0.00000042179848016642},{65536,0.00000027591307616173}};

sz = {  {1,0.47782957086651045575},{2,0.18296287955485285304},{4,0.05934154372765734764},{8,0.03330513022647765831},{16,0.00862981385548078871},{32,0.00409799547216482471},{64,0.00145757153256288350},{128,0.00076764035954752737},{256,0.00019531814853937320},{512,0.00009640660837671021},{1024,0.00003193507376199607},{2048,0.00001799078432486157},{4096,0.00000369514871588381},{8192,0.00000167169245813316},{16384,0.00000053177708424190},{32768,0.00000030050590376743},{65536,0.00000006425752275552}};

sz4 = {  {1,0.49877192571497375173},{2,0.19850503903139435358},{4,0.05686684011020725488},{8,0.02914890330218153011},{16,0.00989573733584704282},{32,0.00464941337281667404},{64,0.00157575994356575042},{128,0.00071587089353058249},{256,0.00020099852599303971},{512,0.00009079153174847318},{1024,0.00002930181378579007},{2048,0.00001183811528251869},{4096,0.00000338578837762600},{8192,0.00000164515139185284},{16384,0.00000057435980147374},{32768,0.00000026513276071951},{65536,0.00000006655189466515}};



==> images/funcs/funcint-g0-4d.m <==
(* g0-4d *)
independent = {  {1,0.72568305272231470315},{2,0.35816344109927317207},{4,0.18231831208309959291},{8,0.08845865737485415770},{16,0.04431194336603266198},{32,0.02199497978024236508},{64,0.01021922088786478798},{128,0.00495833128940381413},{256,0.00272546276155422994},{512,0.00134841419325170439},{1024,0.00069366790798336875},{2048,0.00036717610654904529},{4096,0.00017626798097082191},{8192,0.00008221969854155009},{16384,0.00004321258337605574},{32768,0.00002254630331793316},{65536,0.00001114316843393319}};

halton = {  {1,0.82583159674470885125},{2,0.31724633843219179896},{4,0.11615904386756073507},{8,0.04636862349410009881},{16,0.01869902523043061315},{32,0.00806236134715057444},{64,0.00338482642841848348},{128,0.00153463983339584037},{256,0.00061343868411176442},{512,0.00025935889660343018},{1024,0.00008851416878711573},{2048,0.00003768358220693480},{4096,0.00001619014973434950},{8192,0.00000634930798759641},{16384,0.00000257463066160446},{32768,0.00000110049773262962},{65536,0.00000047506247613961}};

sobol = {  {1,0.78503033806891864277},{2,0.25322925500546850097},{4,0.10014861536507251027},{8,0.04427603784782613294},{16,0.01763425946987139115},{32,0.00658548351820038760},{64,0.00250018748757850889},{128,0.00108781377152127783},{256,0.00051875029337059399},{512,0.00023351328054644417},{1024,0.00007652485228446884},{2048,0.00003561955358835119},{4096,0.00001535086546906972},{8192,0.00000593279842403364},{16384,0.00000242057579678416},{32768,0.00000109083157588813},{65536,0.00000039732149126546}};

sobol4 = {  {1,0.72939225805647744938},{2,0.24751766350484641355},{4,0.10543350207376872563},{8,0.04622500142127414224},{16,0.01918470558883560162},{32,0.01044536832130217932},{64,0.00396878833953683875},{128,0.00130046985900031365},{256,0.00074266838114872872},{512,0.00024667523159843771},{1024,0.00008648747546141780},{2048,0.00004678279492728106},{4096,0.00002019403858153640},{8192,0.00001155412677849610},{16384,0.00000586831239474963},{32768,0.00000090834086825444},{65536,0.00000047445590924538}};

sz = {  {1,0.78503033806891864277},{2,0.25322925500546850097},{4,0.11299969624147214453},{8,0.04678309748843170052},{16,0.01615302349572514048},{32,0.00802863490154211851},{64,0.00332295307782731536},{128,0.00146111325536611692},{256,0.00042676480599656609},{512,0.00021664122331525903},{1024,0.00008698384038741004},{2048,0.00004627807084631479},{4096,0.00001450293993114849},{8192,0.00000681532132749807},{16384,0.00000235955154082742},{32768,0.00000106224625783308},{65536,0.00000039335583757757}};

sz4 = {  {1,0.72939225805647744938},{2,0.24751766350484641355},{4,0.11377522163712404379},{8,0.05146886532259443980},{16,0.01693765861905731016},{32,0.00863070585794842478},{64,0.00337247070434428930},{128,0.00142720011784019398},{256,0.00042129153433314735},{512,0.00020417020680849995},{1024,0.00008399172671905545},{2048,0.00004459943706884989},{4096,0.00001410650115462703},{8192,0.00000734264381445949},{16384,0.00000253339635542466},{32768,0.00000112078829019087},{65536,0.00000039960707299626}};



==> images/funcs/funcint-g1---0-1---xg1---2-3---.m <==
(* g1(0,1)*g1(2,3) *)
independent = {  {1,0.51494668692100442620},{2,0.26750920298867275626},{4,0.12676682858556567735},{8,0.06208468899657113016},{16,0.03122619944709690079},{32,0.01613954843964266958},{64,0.00747989439466533682},{128,0.00367637944536262917},{256,0.00204001422589540323},{512,0.00097887496808959375},{1024,0.00049874738186375515},{2048,0.00025482141866901186},{4096,0.00011881136400627041},{8192,0.00005662366981623455},{16384,0.00003021633289233620},{32768,0.00001506362598781068},{65536,0.00000781279010615482}};

halton = {  {1,0.54210471699980444793},{2,0.21377262226758855790},{4,0.07601655287137840111},{8,0.02767927192680063458},{16,0.00887898694313984764},{32,0.00333349037892277699},{64,0.00102308071619166370},{128,0.00030734156142430726},{256,0.00009132193763698497},{512,0.00002467421667458687},{1024,0.00000752727975193104},{2048,0.00000234231943948280},{4096,0.00000057182239688679},{8192,0.00000014302579142158},{16384,0.00000003886795438493},{32768,0.00000000977895253694},{65536,0.00000000248548938212}};

sobol = {  {1,0.52990303082401246648},{2,0.16870368586807862887},{4,0.05977457337705150558},{8,0.02121076198505859878},{16,0.00820813818272370793},{32,0.00226098094873787266},{64,0.00050225465801972448},{128,0.00018753195780615636},{256,0.00006600422472088768},{512,0.00001715946357115750},{1024,0.00000299412862449883},{2048,0.00000068920459333125},{4096,0.00000014321829843444},{8192,0.00000004532601034293},{16384,0.00000000940197832490},{32768,0.00000000214713122546},{65536,0.00000000032543711912}};

sobol4 = {  {1,0.51765588369656101442},{2,0.17748939521977530331},{4,0.06084304038963985611},{8,0.02250391125296846012},{16,0.01380067368867456817},{32,0.00759464081547565461},{64,0.00157206807295475707},{128,0.00035684972155825760},{256,0.00025747682220843689},{512,0.00003637882156862383},{1024,0.00000388993678587332},{2048,0.00000113862186532049},{4096,0.00000067172755856946},{8192,0.00000048255750077988},{16384,0.00000018477554984403},{32768,0.00000000732869848057},{65536,0.00000000524259916324}};

sz = {  {1,0.52990303082401246648},{2,0.16870368586807862887},{4,0.06962954755773470561},{8,0.02527115437919288249},{16,0.00612411331782055507},{32,0.00211143362594095165},{64,0.00070154013250156089},{128,0.00040690840861350944},{256,0.00004063791480113974},{512,0.00002137534351943442},{1024,0.00000411376303263726},{2048,0.00000280171565886560},{4096,0.00000016472393306967},{8192,0.00000011459124262738},{16384,0.00000000879566458932},{32768,0.00000000682643254302},{65536,0.00000000042078511531}};

sz4 = {  {1,0.51765588369656101442},{2,0.17748939521977530331},{4,0.07062789261113205930},{8,0.02631854614107180523},{16,0.00635520616856624296},{32,0.00220367119990130074},{64,0.00078934353114043878},{128,0.00040314687127028124},{256,0.00004381350776805144},{512,0.00002094408294035095},{1024,0.00000397551705134933},{2048,0.00000289151698986190},{4096,0.00000016535850297287},{8192,0.00000010717931964954},{16384,0.00000001019294181960},{32768,0.00000000780066802256},{65536,0.00000000041798827183}};



==> images/funcs/funcint-g1---0-1---xg1---2-3---g1---4-5---xg1---6-7---.m <==
(* g1(0,1)*g1(2,3)+g1(4,5)*g1(6,7) *)
independent = {  {1,0.51435048755613332894},{2,0.25614531917556443430},{4,0.12088831159243910995},{8,0.06263215943216930703},{16,0.03025753677859090163},{32,0.01628757877514191293},{64,0.00776582106118095267},{128,0.00381318766480917863},{256,0.00208312577439936702},{512,0.00098798066364583865},{1024,0.00050254235018105237},{2048,0.00024604836842442190},{4096,0.00011604189682955053},{8192,0.00005514439163112669},{16384,0.00002992451669154317},{32768,0.00001544850845795543},{65536,0.00000769020458701600}};

halton = {  {1,0.55069957160882987424},{2,0.23036277181246825330},{4,0.09400292030777450403},{8,0.03634255223866917489},{16,0.01165769981728302478},{32,0.00486442626690240798},{64,0.00188462121599534266},{128,0.00063966321985372318},{256,0.00019210614749335086},{512,0.00007234733568129643},{1024,0.00002459350359010923},{2048,0.00000746578974986102},{4096,0.00000181967397022155},{8192,0.00000059978023282366},{16384,0.00000020934920848268},{32768,0.00000005775269379982},{65536,0.00000001494117099958}};

sobol = {  {1,0.51263781633013183470},{2,0.17312902001973304311},{4,0.05772743119706472137},{8,0.02069613036451796798},{16,0.01084732139448224032},{32,0.00475746789822468260},{64,0.00102845212328759737},{128,0.00028730724836858958},{256,0.00017058155866067683},{512,0.00002765208020371697},{1024,0.00000359843271794370},{2048,0.00000090102945209204},{4096,0.00000042281748880330},{8192,0.00000027119019628934},{16384,0.00000009750209908369},{32768,0.00000000455111811788},{65536,0.00000000276601856585}};

sobol4 = {  {1,0.54166394808153262019},{2,0.17610112563390015183},{4,0.06168939800824441155},{8,0.02463768510323042019},{16,0.01370812358941054382},{32,0.00914378029108916558},{64,0.00152532095171522761},{128,0.00086430373262739513},{256,0.00020307464541579107},{512,0.00003713494214479772},{1024,0.00000578564784241732},{2048,0.00000220726627472884},{4096,0.00000089774507324261},{8192,0.00000043494665692168},{16384,0.00000010546609132390},{32768,0.00000001407814958426},{65536,0.00000000946500096489}};

sz = {  {1,0.51263781633013183470},{2,0.17312902001973304311},{4,0.06630112446686760308},{8,0.02694315729129535472},{16,0.00624474585996342285},{32,0.00212976921186158567},{64,0.00073376129957436617},{128,0.00041100104624506055},{256,0.00004183756270572055},{512,0.00002186948082837069},{1024,0.00000413508992842780},{2048,0.00000289654310194547},{4096,0.00000016633527967895},{8192,0.00000010917503607155},{16384,0.00000000990064422718},{32768,0.00000000749475921974},{65536,0.00000000040043872720}};

sz4 = {  {1,0.54166394808153262019},{2,0.20768114591553865633},{4,0.06700321268039685640},{8,0.02867610203684784961},{16,0.00626180792492045217},{32,0.00233090156162910978},{64,0.00077760542327590684},{128,0.00032688777440641501},{256,0.00004238701472171092},{512,0.00001677393228872920},{1024,0.00000393017591271372},{2048,0.00000187604142648621},{4096,0.00000017541950133574},{8192,0.00000006953380362361},{16384,0.00000001023100506276},{32768,0.00000000480666709259},{65536,0.00000000039775457338}};



==> images/funcs/funcint-g1-4d.m <==
(* g1-4d *)
independent = {  {1,0.68307485891704677883},{2,0.31724877043780552732},{4,0.16049607458853787367},{8,0.08308186992384206104},{16,0.04133342133438112215},{32,0.02012298750388314544},{64,0.00958461274957389531},{128,0.00457881261497669265},{256,0.00253199780464462461},{512,0.00123645708111789349},{1024,0.00066339136332010040},{2048,0.00034361277219022618},{4096,0.00016055791775756932},{8192,0.00007374683041169163},{16384,0.00004061762034401661},{32768,0.00002095472437426942},{65536,0.00001016704899001068}};

halton = {  {1,0.77560983866976840329},{2,0.29264715507348265655},{4,0.11627198444422176538},{8,0.04387166151912783724},{16,0.01652268412522272731},{32,0.00578683307482328116},{64,0.00217592455785623005},{128,0.00075008905518167564},{256,0.00024528751969741202},{512,0.00008020436457386310},{1024,0.00002473090332867639},{2048,0.00000703944332681234},{4096,0.00000221350794522128},{8192,0.00000057686466889107},{16384,0.00000015345391664695},{32768,0.00000004384763153578},{65536,0.00000001278355244370}};

sobol = {  {1,0.74603549961762338771},{2,0.26522867705526281812},{4,0.12165971413453909034},{8,0.04779007528218835732},{16,0.01417550540189818457},{32,0.00609827847102511946},{64,0.00263017628950044024},{128,0.00043932068295896303},{256,0.00022935072283876220},{512,0.00007902810356086331},{1024,0.00001094185141862018},{2048,0.00000261233537852830},{4096,0.00000086059631167208},{8192,0.00000028264664927714},{16384,0.00000007283083179826},{32768,0.00000002316662034701},{65536,0.00000000461357426597}};

sobol4 = {  {1,0.68948911006146551550},{2,0.25218656294409647067},{4,0.11768305804199510889},{8,0.04711033853043268549},{16,0.01317604611819258101},{32,0.00870564960931578986},{64,0.00300254842703085454},{128,0.00046794739558166516},{256,0.00028830177079363365},{512,0.00006655880744250936},{1024,0.00001654149855910779},{2048,0.00001029062504413152},{4096,0.00000273298396537153},{8192,0.00000210450193899928},{16384,0.00000071456557022088},{32768,0.00000003457753912094},{65536,0.00000002558307606219}};

sz = {  {1,0.74603549961762338771},{2,0.26522867705526281812},{4,0.09627122594820572421},{8,0.04550060057210891101},{16,0.01131450633607891491},{32,0.00554739922937576378},{64,0.00095268333250314672},{128,0.00055765525118850283},{256,0.00011849346090888065},{512,0.00005667165405866195},{1024,0.00001654872987248127},{2048,0.00001211306417425298},{4096,0.00000095874687498987},{8192,0.00000063329175475046},{16384,0.00000006641728393434},{32768,0.00000003743594189677},{65536,0.00000000412138998481}};

sz4 = {  {1,0.68948911006146551550},{2,0.25218656294409647067},{4,0.10419210512509556599},{8,0.04952953280795636265},{16,0.01233589984906698772},{32,0.00632946769573610943},{64,0.00096652374054095186},{128,0.00056439739970637554},{256,0.00012255014516321681},{512,0.00005903839179610926},{1024,0.00001630302439998708},{2048,0.00001158870135958723},{4096,0.00000091353765239922},{8192,0.00000061173717397905},{16384,0.00000006947620285413},{32768,0.00000003878140023015},{65536,0.00000000440928866085}};



==> images/funcs/funcint-ginf---0-1---xginf---2-3---.m <==
(* ginf(0,1)*ginf(2,3) *)
independent = {  {1,0.27490190483704673996},{2,0.12377931081226513366},{4,0.05784923794105524542},{8,0.03220311284656428991},{16,0.01424531074914645729},{32,0.00697655926599930094},{64,0.00331453858909664008},{128,0.00163311659927311875},{256,0.00089728554839473159},{512,0.00043229657337600172},{1024,0.00022523159711030562},{2048,0.00011158586941719087},{4096,0.00005208264063098128},{8192,0.00002655383847085543},{16384,0.00001399190981908715},{32768,0.00000729739114806675},{65536,0.00000348715847226633}};

halton = {  {1,0.49734429488027470656},{2,0.13484871322422761764},{4,0.05056856562729050708},{8,0.01846484196135290620},{16,0.00705399215836855289},{32,0.00247938439096425430},{64,0.00076636081810560757},{128,0.00021968091054219751},{256,0.00005854227152573439},{512,0.00001636366960573552},{1024,0.00000410966139599819},{2048,0.00000107059171371214},{4096,0.00000028216126677009},{8192,0.00000004921674835924},{16384,0.00000001124823378318},{32768,0.00000000300405108236},{65536,0.00000000077883097676}};

sobol = {  {1,0.31791805794196303925},{2,0.11750634422734304585},{4,0.04623287339585870070},{8,0.01783173331152628979},{16,0.00388931093363536172},{32,0.00130490078175639498},{64,0.00041326666889073606},{128,0.00006184087012482666},{256,0.00002864403446510880},{512,0.00000721968028319469},{1024,0.00000039905347896991},{2048,0.00000007470365917251},{4096,0.00000001797944511808},{8192,0.00000000379732579377},{16384,0.00000000065023281072},{32768,0.00000000007984347401},{65536,0.00000000001442479617}};

sobol4 = {  {1,0.17623428297721641100},{2,0.08823592500007952644},{4,0.04330849208790594346},{8,0.01716060473890370502},{16,0.00453844599450883499},{32,0.00266204090625928860},{64,0.00088319721706077838},{128,0.00011590513911729645},{256,0.00009373956460111722},{512,0.00001047347287430520},{1024,0.00000090677996978529},{2048,0.00000072390891819527},{4096,0.00000009814554935923},{8192,0.00000007588221233431},{16384,0.00000000945745072588},{32768,0.00000000141983584079},{65536,0.00000000132998110116}};

sz = {  {1,0.31791805794196303925},{2,0.11750634422734304585},{4,0.04170250368685915476},{8,0.01774615350567718131},{16,0.00355788228727784697},{32,0.00195755965826029457},{64,0.00031543647237669954},{128,0.00018424669328742223},{256,0.00001108149231614824},{512,0.00000632366685418922},{1024,0.00000067045521909762},{2048,0.00000056173830295588},{4096,0.00000002174666418550},{8192,0.00000001787968832570},{16384,0.00000000050294161395},{32768,0.00000000043016694193},{65536,0.00000000001734539430}};

sz4 = {  {1,0.17623428297721641100},{2,0.08823592500007952644},{4,0.03519487667815390797},{8,0.01629633509550367995},{16,0.00353985799411774254},{32,0.00178263342032820588},{64,0.00028680068735427157},{128,0.00018040693431578054},{256,0.00001061879871453112},{512,0.00000656648927737322},{1024,0.00000073587013510370},{2048,0.00000062390397016973},{4096,0.00000002233289848683},{8192,0.00000001937400578493},{16384,0.00000000047364380028},{32768,0.00000000040070639912},{65536,0.00000000001781748634}};



==> images/funcs/funcint-ginf---0-1---xginf---2-3---ginf---4-5---xginf---6-7---.m <==
(* ginf(0,1)*ginf(2,3)+ginf(4,5)*ginf(6,7) *)
independent = {  {1,0.24666223928905434137},{2,0.11452628355949139027},{4,0.05678977177380334362},{8,0.02924784165314382386},{16,0.01349566634899966935},{32,0.00708138088538989765},{64,0.00351034749563037098},{128,0.00177549658666481688},{256,0.00096519784311533872},{512,0.00043764421480995205},{1024,0.00022424066124425549},{2048,0.00011340533311528289},{4096,0.00005530889497569451},{8192,0.00002710896841076617},{16384,0.00001377329317998288},{32768,0.00000710857642111640},{65536,0.00000323478027274809}};

halton = {  {1,0.35415810577234407841},{2,0.12101826271185184281},{4,0.04680391816117236703},{8,0.01918092342562511751},{16,0.00859932173248168993},{32,0.00344541834722499095},{64,0.00135402259851980953},{128,0.00050130959509632901},{256,0.00016085872137066727},{512,0.00007025789550047762},{1024,0.00002583859812528100},{2048,0.00000734801779520398},{4096,0.00000205489400068766},{8192,0.00000070313681963458},{16384,0.00000025581352774798},{32768,0.00000006290188037326},{65536,0.00000001861517514193}};

sobol = {  {1,0.24743807187468763731},{2,0.10163902771440193329},{4,0.04604269175342074610},{8,0.01732030634635344998},{16,0.00414535079063715634},{32,0.00194516578267914892},{64,0.00065866257725406255},{128,0.00008834637277576680},{256,0.00006352455932343588},{512,0.00000875055352583176},{1024,0.00000063778182050040},{2048,0.00000039650302228350},{4096,0.00000005754106909335},{8192,0.00000004048554779675},{16384,0.00000000497768921853},{32768,0.00000000073999269350},{65536,0.00000000067048712868}};

sobol4 = {  {1,0.19399920109672127988},{2,0.08270221510443637181},{4,0.04993996338575028976},{8,0.02376600961789871250},{16,0.00738021048966668383},{32,0.00608533191743824368},{64,0.00060685759213613085},{128,0.00019299225638138816},{256,0.00006920516913757978},{512,0.00000873786419716858},{1024,0.00000121091973026230},{2048,0.00000082607703067091},{4096,0.00000019421042672183},{8192,0.00000010290695300281},{16384,0.00000000580149646947},{32768,0.00000000129069419096},{65536,0.00000000103593048559}};

sz = {  {1,0.24743807187468763731},{2,0.10163902771440193329},{4,0.03834593260903434303},{8,0.01703870506271092447},{16,0.00353660516187580308},{32,0.00193667629883824280},{64,0.00027881179918521747},{128,0.00018002870041720510},{256,0.00001065735889602114},{512,0.00000640801417431348},{1024,0.00000068607499735974},{2048,0.00000057486481636695},{4096,0.00000002074718634550},{8192,0.00000001787440708149},{16384,0.00000000048724046026},{32768,0.00000000042301907845},{65536,0.00000000001520137302}};

sz4 = {  {1,0.19399920109672127988},{2,0.09273332389022094502},{4,0.03782447022337118159},{8,0.01695958362202999378},{16,0.00350639858477837978},{32,0.00132749299361497046},{64,0.00031172254740231652},{128,0.00013493459491323748},{256,0.00001083627177772733},{512,0.00000467289432194294},{1024,0.00000078457810687941},{2048,0.00000034422551041375},{4096,0.00000002135445051987},{8192,0.00000001081019048418},{16384,0.00000000045231327953},{32768,0.00000000022871961290},{65536,0.00000000001538161999}};



==> images/funcs/funcint-ginf-4d.m <==
(* ginf-4d *)
independent = {  {1,0.27490190483704679547},{2,0.12377931081226520305},{4,0.05784923794105527317},{8,0.03220311284656430378},{16,0.01424531074914646596},{32,0.00697655926599930268},{64,0.00331453858909664268},{128,0.00163311659927311875},{256,0.00089728554839473191},{512,0.00043229657337600226},{1024,0.00022523159711030570},{2048,0.00011158586941719093},{4096,0.00005208264063098130},{8192,0.00002655383847085538},{16384,0.00001399190981908713},{32768,0.00000729739114806673},{65536,0.00000348715847226632}};

halton = {  {1,0.49734429488027487309},{2,0.13484871322422767315},{4,0.05056856562729052790},{8,0.01846484196135291314},{16,0.00705399215836855723},{32,0.00247938439096425474},{64,0.00076636081810560789},{128,0.00021968091054219751},{256,0.00005854227152573441},{512,0.00001636366960573553},{1024,0.00000410966139599819},{2048,0.00000107059171371214},{4096,0.00000028216126677009},{8192,0.00000004921674835924},{16384,0.00000001124823378318},{32768,0.00000000300405108236},{65536,0.00000000077883097676}};

sobol = {  {1,0.31791805794196298374},{2,0.11750634422734310136},{4,0.04623287339585874234},{8,0.01783173331152629673},{16,0.00388931093363536432},{32,0.00130490078175639628},{64,0.00041326666889073601},{128,0.00006184087012482665},{256,0.00002864403446510882},{512,0.00000721968028319468},{1024,0.00000039905347896991},{2048,0.00000007470365917251},{4096,0.00000001797944511809},{8192,0.00000000379732579377},{16384,0.00000000065023281072},{32768,0.00000000007984347401},{65536,0.00000000001442479617}};

sobol4 = {  {1,0.17623428297721646651},{2,0.08823592500007955419},{4,0.04330849208790595734},{8,0.01716060473890371890},{16,0.00453844599450883845},{32,0.00266204090625928990},{64,0.00088319721706077870},{128,0.00011590513911729654},{256,0.00009373956460111721},{512,0.00001047347287430521},{1024,0.00000090677996978528},{2048,0.00000072390891819527},{4096,0.00000009814554935923},{8192,0.00000007588221233431},{16384,0.00000000945745072588},{32768,0.00000000141983584079},{65536,0.00000000132998110116}};

sz = {  {1,0.31791805794196298374},{2,0.11750634422734310136},{4,0.04170250368685916864},{8,0.01774615350567717090},{16,0.00355788228727784740},{32,0.00195755965826029587},{64,0.00031543647237669971},{128,0.00018424669328742231},{256,0.00001108149231614825},{512,0.00000632366685418923},{1024,0.00000067045521909762},{2048,0.00000056173830295588},{4096,0.00000002174666418550},{8192,0.00000001787968832570},{16384,0.00000000050294161395},{32768,0.00000000043016694193},{65536,0.00000000001734539429}};

sz4 = {  {1,0.17623428297721646651},{2,0.08823592500007955419},{4,0.03519487667815390103},{8,0.01629633509550367995},{16,0.00353985799411774341},{32,0.00178263342032820588},{64,0.00028680068735427146},{128,0.00018040693431578054},{256,0.00001061879871453111},{512,0.00000656648927737321},{1024,0.00000073587013510370},{2048,0.00000062390397016973},{4096,0.00000002233289848683},{8192,0.00000001937400578493},{16384,0.00000000047364380028},{32768,0.00000000040070639912},{65536,0.00000000001781748634}};


